Formally Verified SAT-Based AI Planning

We present an executable formally verified SAT encoding of classical AI planning. We use the theorem prover Isabelle/HOL to perform the verification. We experimentally test the verified encoding and show that it can be used for reasonably sized standard planning benchmarks. We also use it as a reference to test a state-of-the-art SAT-based planner, showing that it sometimes falsely claims that problems have no solutions of certain lengths.

==> isabelle_snippets/prep_isabelle_snippets.sh <==
#!/bin/bash

find . -name '*.thy' -maxdepth 1 -delete
if [ -d output/document ]; then rm -rf output/document; fi
mkdir -p output/document
cp edited_thys/*.thy .

isabelle="/home/ladmin/Isabelle2020/bin/isabelle"

sessions="Verified_SAT_Based_AI_Planning\
          AI_Planning_Languages_Semantics\
          Propositional_Proof_Systems\
          List-Index"

thms="decode_def\
      encode_def\
      decode_sound\
      decode_complete\
      encode_sound\
      encode_complete\
      ast_problem.wf_partial_state_def\
      ast_problem.wf_operator_def\
      ast_problem.well_formed_def\
      ast_problem.valid_states_def\
      ast_problem.subsuming_states_def\
      ast_problem.enabled_def\
      ast_problem.eff_enabled_def\
      ast_problem.execute_def\
      ast_problem.path_to.simps\
      ast_problem.valid_plan_def\
      dimacs_model_def\
      implicit_pres_def\
      rem_implicit_pres.simps\
      rem_effect_implicit_pres.simps\
      rem_implicit_pres.simps\
      rem_implicit_pres_ops.simps\
      rem_implicit_pres_ops_path_to\
      rem_implicit_pres_ops_valid_plan\
      ast_problem.abs_ast_goal_def\
      ast_problem.abs_ast_initial_state_def\
      ast_problem.abs_range_map_def\
      ast_problem.abs_ast_operator_def\
      abs_ast_prob.is_serial_sol_then_valid_plan\
      ast_problem.decode_abs_plan_def\
      abs_ast_prob.valid_plan_then_is_serial_sol\
      cnf_to_dimacs.var_to_dimacs.simps\
      cnf_to_dimacs.dimacs_to_var_def\
      sat_solve_sasp.planning_by_cnf_dimacs_complete\
      sat_solve_sasp.planning_by_cnf_dimacs_sound\
      cnf_to_dimacs.dimacs_to_sat_plan\
      disj_to_dimacs.simps\
      cnf_to_dimacs.simps
      model_to_dimacs_model_sound\
      model_to_dimacs_model_complete\
      model_to_dimacs_model_sound_exists\
      dimacs_model_to_abs_def\
      execute_serial_plan_sas_plus.simps\
      sas_plus_problem_to_strips_problem_def\
      sasp_op_to_strips_def\
      strips_op_to_sasp_def\
      serial_strips_equivalent_to_serial_sas_plus\
      decode_plan'_def
      decode_plan_def\
      encode_operator_precondition_def\
      encode_operator_effect_def\
      encode_positive_transition_frame_axiom_def\
      encode_interfering_operator_pair_exclusion_def\
      encode_problem_serializable_sound\
      are_operators_interfering_def\
      serial_sas_plus_equivalent_to_serial_strips\
      is_valid_problem_sas_plus_def\
      is_valid_operator_sas_plus_def\
      execute_serial_plan.simps\
      SAS_Plus_Representation.is_operator_applicable_in_def\
      state_to_strips_state_def\
      sasp_op_to_strips_def\
      strips_state_to_state_def\
      is_valid_operator_strips_def
      is_operator_applicable_in_def\
      serial_sas_plus_equivalent_to_serial_strips\
      encode_initial_state_def\
      encode_goal_state_def\
      encode_operators_def\
      encode_all_operator_preconditions_def\
      encode_all_operator_effects_def\
      encode_all_frame_axioms_def\
      encode_interfering_operator_exclusion_def"

types="name\
       ast_variable\
       ast_effect\
       ast_operator\
       ast_problem\
       state\
       assignment\
       sas_plus_operator\
       sas_plus_problem\
       strips_state\
       strips_operator\
       strips_problem\
       sat_plan_variable"

rm ROOT

print_thms () {
thms=$1
antiquot=$2
ops=$3
for thm in $thms; do
  thy_file_name=${thm//./_}
  thy_file_name="${thy_file_name//\'/_}"
  echo "    \"$thy_file_name\"" >> ROOT;
  if [ ! -f ${thy_file_name}.thy ]; then
    echo "(*<*)" >> ${thy_file_name}.thy
    echo "theory ${thy_file_name}" >> ${thy_file_name}.thy
    echo "  imports \"Verified_SAT_Based_AI_Planning.Solve_SASP\"  \"HOL-Library.LaTeXsugar\" \"HOL-Library.OptionalSugar\"" >> ${thy_file_name}.thy
    echo "begin" >> ${thy_file_name}.thy
    echo "(*>*)" >> ${thy_file_name}.thy
    echo "text \"@{${antiquot}[display] ${thm}${ops}}\"" >> ${thy_file_name}.thy
    echo "(*<*)" >> ${thy_file_name}.thy
    echo "end" >> ${thy_file_name}.thy
    echo "(*>*)" >> ${thy_file_name}.thy
  fi
done
}

echo "session Isabelle_Snippets = HOL +" >> ROOT
echo "  description {* Isabelle Snippets *}" >> ROOT
echo "  options [document = pdf," >> ROOT
echo "           document_output = \"output\"," >> ROOT
echo "           document_variants = \"document=-theory,/proof,/ML\"] " >> ROOT
echo "  sessions" >> ROOT
for session in $sessions; do
  echo "    \"$session\"" >> ROOT
done
echo "  theories" >> ROOT
print_thms "$thms" "thm" "[no_vars,names_short]"
print_thms "$types" "typ" ""
echo "  document_files" >> ROOT
echo "    \"root.tex\"" >> ROOT

$isabelle build -cv -o threads=4 -o document=pdf -o document_output=. -d ./ Isabelle_Snippets

sed -i -e 's/ problem/ P/g' output/document/*.tex
sed -i -e 's/ dimacs_M/ dM/g' output/document/*.tex

cp edited_texs/*.tex output/document/

